Properties of AGN Multiband Optical Variability in the HSC SSP Transient Survey

We study variability of active galactic nuclei (AGNs) by using the deep optical multiband photometry data obtained from the Hyper Suprime-Cam Subaru Strategic Program (HSC SSP) survey in the COSMOS field. The images analyzed here were taken with 8, 10, 13, and 15 epochs over three years in the $g$, $r$, $i$, and $z$ bands, respectively. We identified 491 robust variable AGN candidates, down to $i=25$ mag and with redshift up to $4.26$. Ninety percent of the variability-selected AGNs are individually identified with the X-ray sources detected in the Chandra COSMOS Legacy survey. We investigate their properties in variability by using structure function analysis and find that the structure function for low-luminosity AGNs ($L_{\mathrm{bol}}\lesssim10^{45}$ erg s$^{-1}$) shows a positive correlation with luminosity, which is the opposite trend for the luminous quasars. This trend is likely to be caused by larger contribution of the host galaxy light for lower-luminosity AGNs. Using the model templates of galaxy spectra, we evaluate the amount of host galaxy contribution to the structure function analysis and find that dominance of the young stellar population is needed to explain the observed luminosity dependence. This suggests that low-luminosity AGNs at $0.8\lesssim z\lesssim1.8$ are predominantly hosted in star-forming galaxies. The X-ray stacking analysis reveals the significant emission from the individually X-ray undetected AGNs in our variability-selected sample. The stacked samples show very large hardness ratios in their stacked X-ray spectrum, which suggests that these optically variable sources have large soft X-ray absorption by dust-free gas.

==> anc/datafile4.txt <==
Title: Properties of AGN Multi-band Optical Variability in the HSC SSP Transient Survey
Authors: Yuki K., Toru Y., Mitsuru K., Naoki Y., Tomoki M., Tohru N., Yoshiki M.
Table: Catalog of the variable AGNs
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label          Explanations
--------------------------------------------------------------------------------
   1-  3 I3     --      ID             identification number of variable AGN
   5- 13 F9.5   deg     RAdeg          Right Ascension, decimal degrees (J2000)
  15- 21 F7.5   deg     DEdeg          Declination, decimal degrees (J2000)
  23- 27 F5.2   mag     i-mag          i band cmodel magnitude
  29- 29 I1     --      X-flag         [0,1] X ray detection flag (1)
  31- 31 I1     --      g-flag         [0,1] g band 'variability' flag (2)
  33- 33 I1     --      r-flag         [0,1] r band 'variability' flag (2)
  35- 35 I1     --      i-flag         [0,1] i band 'variability' flag (2)
  37- 37 I1     --      z-flag         [0,1] z band 'variability' flag (2)
  39- 39 I1     --      n-corr         The number of 'correlation'-flagged band-pairs
  41- 45 F5.3   --      z              redshift
  47- 47 I1     --      r_z            [1-4] redshift reference (3)
  49- 54 I6     --      ID-COSMOS2015  identification number listed in the COSMOS2015
--------------------------------------------------------------------------------
Note (1): flag description -- 
  0: undetected;
  1: detected.
Note (2): flag description -- 
  0: unflagged;
  1: flagged.
Note (3): reference redshift information -- 
  1: spectroscopic redshift from the HSC catalog;
  2: spectroscopic redshift from the DEIMOS catalog,  
        Hasinger et al. (2018ApJ...858...77H);
  3: photometric redshift from 'zbest' listed in the Chandra catalog,
        Marchesi et al. (2016ApJ...817...34M);
  4: photometric redshift from 'ZPDF' listed in the COSMOS2015 catalog, 
        Laigle et al. (2016ApJS..224...24L).
--------------------------------------------------------------------------------
  1 150.74386 2.20245 22.71 1 1 1 1 1 6 1.561 3 594392
  2 150.73557 2.19957 20.36 1 1 1 1 1 6 3.499 1 592797
  3 150.73353 2.15646 20.88 1 1 1 1 1 6 0.977 1 565402
  4 150.79702 2.13888 21.01 1 1 1 1 1 6 0.573 1 552225
  5 150.78259 2.19306 20.63 1 1 1 1 1 6 0.585 1 589540
  6 150.72019 2.24803 21.13 1 1 1 1 1 6 0.664 1 625595
  7 150.78838 2.34399 19.82 1 1 1 1 1 6 1.964 1 689768
  8 150.71511 2.48483 19.20 1 1 1 1 1 6 1.999 1 782508
  9 150.71391 1.97214 22.87 1 1 1 1 1 5 1.474 3 445280
 10 150.63146 2.00264 23.26 1 1 1 1 1 6 1.826 2 463657
 11 150.66094 1.97536 21.47 1 1 1 1 1 6 1.565 1 448411
 12 150.65294 1.99685 19.52 1 1 1 1 1 6 1.518 1 460965
 13 150.68274 2.08403 20.72 1 1 1 1 1 5 1.234 3 516177
 14 150.58450 2.02168 23.28 1 1 1 1 1 6 1.910 3 475665
 15 150.61224 1.99442 21.40 1 1 1 1 1 6 1.610 1 458826
 16 150.57489 1.97677 20.98 1 1 1 1 1 6 1.540 1 448517
 17 150.55903 2.10576 22.61 1 1 1 1 1 6 2.322 1 529336
 18 150.53573 2.05780 21.75 1 1 1 1 1 6 1.199 1 499247
 19 150.70416 2.29746 21.59 1 1 1 1 1 6 2.739 1 657703
 20 150.70801 2.29233 21.09 1 1 1 1 1 6 1.098 1 654576
 21 150.57634 2.18139 19.16 1 1 1 1 1 5 0.569 1 581391
 22 150.58112 2.22107 21.92 1 1 1 1 1 6 2.026 1 606414
 23 150.53187 2.18892 21.58 1 1 1 1 1 6 0.827 1 585366
 24 150.60970 2.32311 20.44 1 1 1 1 1 6 1.295 1 675269
 25 150.63844 2.39134 22.56 1 1 1 1 1 6 3.649 3 720289
 26 150.63020 2.45454 20.20 1 1 1 1 1 6 0.816 1 763207
 27 150.55556 2.36917 23.29 1 1 1 1 1 6 1.634 2 706553
 28 150.59971 2.39823 20.77 1 1 1 1 1 6 2.836 1 725685
 29 150.56727 2.50359 21.03 1 1 1 1 1 6 1.146 3 794377
 30 150.61728 2.48275 22.59 1 1 1 1 1 6 2.735 3 779775
 31 150.54398 2.42307 21.92 1 1 1 1 1 6 0.983 1 741600
 32 150.71363 2.57297 22.59 1 1 1 1 1 6 0.308 1 839943
 33 150.68315 2.57464 19.16 1 1 1 1 1 6 0.375 1 837822
 34 150.63388 2.59371 19.13 1 1 1 1 1 6 0.657 1 854964
 35 150.63295 2.58540 22.07 1 1 1 1 1 6 0.881 1 847966
 36 150.70554 2.62960 19.97 1 1 1 1 1 6 2.122 1 878244
 37 150.63539 2.64991 21.04 1 1 1 1 1 6 1.222 1 890325
 38 150.62846 2.67745 23.05 1 1 1 1 1 6 2.225 3 907047
 39 150.53932 2.54206 21.94 1 1 1 1 1 6 1.715 1 819172
 40 150.55588 2.56438 21.89 1 1 1 1 1 6 0.492 1 834538
 41 150.59523 2.54983 21.81 1 1 1 1 1 6 1.257 1 824613
 42 150.60062 2.51880 21.54 1 1 1 1 1 6 0.667 1 803830
 43 150.55489 2.64105 21.58 1 1 1 1 1 6 1.143 1 885687
 44 150.59735 2.61793 21.27 1 1 1 1 1 6 1.446 1 869891
 45 150.44849 1.68565 22.05 1 1 1 1 1 6 1.405 3 265264
 46 150.44749 1.69569 22.04 1 1 1 1 1 6 2.107 3 271177
 47 150.37654 1.71790 20.06 1 1 1 1 1 6 1.571 1 285627
 48 150.39674 1.73571 22.29 1 1 1 1 1 6 2.766 3 295934
 49 150.48519 1.80309 21.96 1 1 1 1 1 6 0.957 3 339381
 50 150.49168 1.77262 20.86 1 1 1 1 1 6 0.832 1 320331
 51 150.49127 1.91029 21.95 1 1 1 1 1 6 2.237 1 407347
 52 150.48562 1.87193 22.23 1 1 1 1 1 6 2.405 1 382203
 53 150.49767 1.86113 21.86 1 1 1 1 1 6 0.832 1 376362
 54 150.36591 1.82933 21.63 1 1 1 1 1 6 0.959 1 355652
 55 150.38317 1.79884 22.34 1 1 1 1 1 5 1.084 1 337029
 56 150.42931 1.82558 21.74 1 1 1 1 1 6 2.084 1 353591
 57 150.39223 1.87568 24.42 1 1 1 1 1 6 1.649 3 383885
 58 150.35942 1.93644 22.48 1 1 1 1 1 6 2.390 1 423522
 59 150.35262 1.93201 22.77 1 1 1 1 1 6 0.416 1 420196
 60 150.43102 1.93527 21.47 1 1 1 1 1 6 1.162 1 422734
 61 150.40096 1.91198 21.06 1 1 1 1 1 6 2.280 1 408043
 62 150.40767 1.86770 22.53 1 1 1 1 1 6 0.068 1 379110
 63 150.44602 2.04351 20.82 1 1 1 1 1 6 1.173 1 491067
 64 150.44368 2.04910 20.11 1 1 1 1 1 6 0.669 1 494577
 65 150.35307 1.96079 21.30 1 1 1 1 1 6 1.166 1 438137
 66 150.42256 2.01415 21.79 1 1 1 1 1 6 2.268 1 471626
 67 150.41577 1.96780 22.70 1 1 1 1 1 6 1.121 1 443133
 68 150.41834 2.08515 20.08 1 1 1 1 1 6 0.424 1 518166
 69 150.43540 2.14277 21.53 1 1 1 1 1 6 0.979 1 555407
 70 150.45184 2.14481 20.64 1 1 1 1 1 6 1.305 1 556169
 71 150.48437 2.16202 21.84 1 1 1 1 1 6 1.638 1 566857
 72 150.52619 2.24496 21.02 1 1 1 1 1 6 1.271 1 623618
 73 150.44960 2.24643 20.67 1 1 1 1 1 6 0.885 1 624526
 74 150.47953 2.25312 21.69 1 1 1 1 1 6 0.875 1 629377
 75 150.51907 2.32098 22.24 1 1 1 1 1 6 1.836 3 673948
 76 150.34244 2.22624 21.71 1 1 1 1 1 6 0.894 1 610703
 77 150.36472 2.14380 23.24 1 1 1 1 1 6 3.328 3 554731
 78 150.37824 2.19636 22.49 1 1 1 1 1 6 1.521 1 590258
 79 150.34592 2.14752 20.74 1 1 1 1 1 6 1.259 1 558958
 80 150.41585 2.17521 23.63 1 1 1 1 1 6 1.387 2 576066
 81 150.42223 2.17535 20.94 1 1 1 1 1 6 0.979 3 576870
 82 150.36671 2.30535 21.58 1 1 1 1 1 6 1.177 1 662467
 83 150.37463 2.31020 23.05 1 1 1 1 1 6 2.151 3 665457
 84 150.34993 2.24609 20.82 1 1 1 1 1 6 0.891 1 623908
 85 150.43817 2.41581 20.49 1 1 1 1 1 6 2.026 1 738308
 86 150.44442 2.36977 21.49 1 1 1 1 1 6 0.891 1 707186
 87 150.49565 2.41256 21.62 1 1 1 1 1 6 1.369 1 734723
 88 150.45037 2.38809 23.01 1 1 1 1 1 3 1.075 3 719419
 89 150.51157 2.40961 20.99 1 1 1 1 1 6 0.985 1 733581
 90 150.52672 2.38468 22.37 1 1 1 1 1 6 0.421 1 717885
 91 150.49911 2.44491 19.03 1 1 1 1 1 4 2.027 1 757535
 92 150.35363 2.34216 20.36 1 1 1 1 1 6 1.710 1 688136
 93 150.40669 2.36546 21.80 1 1 1 1 1 6 2.031 1 703733
 94 150.38142 2.50602 23.99 1 1 1 1 1 6 1.810 3 794241
 95 150.45360 2.52790 21.03 1 1 1 1 1 6 1.933 1 810108
 96 150.45666 2.64811 20.36 1 1 1 1 1 6 2.054 1 889205
 97 150.49762 2.65989 19.94 1 1 1 1 1 6 0.850 1 897743
 98 150.50550 2.67487 22.05 1 1 1 1 1 6 1.289 2 906149
 99 150.38283 2.55977 22.94 1 1 1 1 1 6 2.067 1 830661
100 150.41596 2.52574 22.27 1 1 1 1 1 6 1.444 3 808139
101 150.35143 2.67822 21.15 1 1 1 1 1 4 2.753 1 908022
102 150.49077 2.77544 20.24 1 1 1 1 1 6 1.437 1 970232
103 150.50456 2.72503 22.73 1 1 1 1 1 6 0.491 1 938102
104 150.38200 2.75838 21.20 1 1 1 1 1 6 1.228 3 958682
105 150.38285 2.72363 22.35 1 1 1 1 1 6 2.055 1 937194
106 150.40154 2.79080 21.38 1 1 1 1 1 6 0.923 1 979571
107 150.40562 2.72326 23.02 1 1 1 1 1 6 1.266 3 937001
108 150.36187 2.77911 22.54 1 1 1 1 1 6 2.535 1 971246
109 150.31993 1.68158 19.78 1 1 1 1 1 6 2.055 1 263032
110 150.27997 1.74387 22.05 1 1 1 1 1 6 0.762 1 301078
111 150.25926 1.75729 21.50 1 1 1 1 1 4 0.965 1 310302
112 150.26243 1.75146 23.25 1 1 1 1 1 3 1.675 1 305868
113 150.30622 1.87518 23.31 1 1 1 1 1 6 1.755 3 383817
114 150.33866 1.92814 22.89 1 1 1 1 1 6 1.197 1 418204
115 150.30889 1.91231 21.57 1 1 1 1 1 6 1.483 3 407780
116 150.22779 1.78686 22.54 1 1 1 1 1 6 1.681 3 328963
117 150.24252 1.76643 20.63 1 1 1 1 1 6 0.622 1 316931
118 150.21027 1.85386 22.06 1 1 1 1 1 6 0.934 3 370490
119 150.24519 1.90011 20.01 1 1 1 1 1 6 1.560 1 400930
120 150.20823 1.87538 20.52 1 1 1 1 1 6 1.148 1 386177
121 150.24309 1.86912 20.58 1 1 1 1 1 6 2.021 1 381137
122 150.16179 1.87796 21.98 1 1 1 1 1 6 1.443 1 388379
123 150.31193 2.03575 20.77 1 1 1 1 1 5 0.970 1 486067
124 150.25342 1.99661 21.93 1 1 1 1 1 6 1.170 1 460918
125 150.31186 1.97795 21.72 1 1 1 1 1 6 2.349 1 448282
126 150.28566 2.01459 21.20 1 1 1 1 1 6 2.669 1 471767
127 150.32425 2.08908 22.62 1 1 1 1 1 6 1.073 1 519096
128 150.33439 2.06147 20.17 1 1 1 1 1 6 0.903 1 502241
129 150.30691 2.05384 23.60 1 1 1 1 1 4 2.009 3 495819
130 150.21637 1.98874 21.34 1 1 1 1 1 6 2.242 1 455603
131 150.18074 2.07598 22.87 1 1 1 1 1 6 3.010 3 510871
132 150.27217 2.23009 21.02 1 1 1 1 1 6 2.611 1 613543
133 150.30261 2.16108 20.23 1 1 1 1 1 6 1.826 1 567121
134 150.31652 2.24678 21.62 1 1 1 1 1 6 2.491 1 624239
135 150.26234 2.25638 23.36 1 1 1 1 1 5 1.776 3 629991
136 150.15843 2.13957 20.14 1 1 1 1 1 6 1.829 1 553928
137 150.18004 2.23128 23.63 1 1 1 1 1 6 1.400 1 613328
138 150.21469 2.20427 20.70 1 1 1 1 1 6 1.840 1 595487
139 150.19979 2.19085 20.92 1 1 1 1 1 6 1.502 1 586685
140 150.23628 2.28913 21.36 1 1 1 1 1 6 2.077 1 652010
141 150.25427 2.33061 22.72 1 1 1 1 1 6 2.458 1 679413
142 150.25271 2.48638 21.15 1 1 1 1 1 6 2.040 1 782462
143 150.30809 2.43003 20.25 1 1 1 1 1 6 0.375 1 747724
144 150.29976 2.50687 21.03 1 1 1 1 1 6 1.505 1 795729
145 150.17401 2.40295 22.54 1 1 1 1 1 5 0.972 1 728847
146 150.21078 2.39146 22.67 1 1 1 1 1 3 3.095 3 720608
147 150.23182 2.36399 20.68 1 1 1 1 1 5 1.933 1 703122
148 150.23554 2.36175 22.79 1 1 1 1 1 6 2.501 3 701418
149 150.24463 2.43227 20.63 1 1 1 1 1 6 0.693 1 747883
150 150.20902 2.43846 21.00 1 1 1 1 1 5 3.727 1 751736
151 150.20887 2.48189 19.71 1 1 1 1 1 5 3.348 1 780589
152 150.29252 2.54507 21.48 1 1 1 1 1 6 2.656 1 821742
153 150.32383 2.55258 22.83 1 1 1 1 1 6 1.633 1 825866
154 150.31791 2.60207 20.86 1 1 1 1 1 6 0.957 1 860452
155 150.33446 2.56146 19.86 1 1 1 1 1 6 1.835 1 833026
156 150.27629 2.52632 22.46 1 1 1 1 1 6 1.436 1 808811
157 150.29924 2.63343 23.62 1 1 1 1 1 5 2.987 3 879130
158 150.29780 2.67347 21.83 1 1 1 1 1 6 1.593 1 904792
159 150.17137 2.56402 20.99 1 1 1 1 1 6 0.510 1 836473
160 150.16384 2.59765 21.91 1 1 1 1 1 6 1.588 1 856252
161 150.18624 2.55642 21.99 1 1 1 1 1 6 0.653 1 828975
162 150.23083 2.57815 19.58 1 1 1 1 1 6 1.401 1 844866
163 150.23266 2.54427 24.57 1 1 1 1 1 4 1.404 3 819753
164 150.22416 2.65113 22.64 1 1 1 1 1 6 1.749 3 890192
165 150.29771 2.73879 23.22 1 1 1 1 1 6 1.633 3 946272
166 150.33854 2.77670 22.94 1 1 1 1 1 6 2.130 3 970077
167 150.25557 2.77035 20.94 1 1 1 1 1 6 0.781 1 966659
168 150.25135 2.73714 20.76 1 1 1 1 1 6 2.164 1 946085
169 150.16706 2.76891 21.92 1 1 1 1 1 6 2.387 3 965224
170 150.05185 1.68279 20.17 1 1 1 1 1 6 2.274 1 264418
171 149.99161 1.72432 20.21 1 1 1 1 1 6 1.628 1 289891
172 150.13175 1.79944 20.84 1 1 1 1 1 6 1.674 1 336989
173 150.12456 1.80983 22.71 1 1 1 1 1 6 1.441 3 342325
174 150.10166 1.84837 19.81 1 1 1 1 1 6 1.667 1 368360
175 150.11699 1.92990 22.23 1 1 1 1 1 6 1.519 1 419128
176 150.08145 1.90601 23.08 1 1 1 1 1 6 0.971 3 403419
177 150.02548 1.87768 22.51 1 1 1 1 1 6 1.796 3 385456
178 150.04270 1.87215 23.63 1 1 1 1 1 5 3.325 1 382018
179 149.98874 1.93244 22.58 1 1 1 1 1 6 2.395 1 420086
180 150.07307 2.00350 20.61 1 1 1 1 1 6 0.352 1 465158
181 150.14562 2.04308 20.66 1 1 1 1 1 6 1.178 1 490038
182 150.10558 2.12632 21.71 1 1 1 1 1 6 0.961 1 543535
183 149.99527 2.00665 21.97 1 1 1 1 1 6 1.037 1 466580
184 150.00440 2.03891 21.55 1 1 1 1 1 6 3.508 1 486220
185 150.05894 2.01516 19.63 1 1 1 1 1 6 2.499 1 473114
186 149.99176 2.13195 22.85 1 1 1 1 1 4 2.135 1 546685
187 150.10095 2.16778 22.99 1 1 1 1 1 6 2.055 3 571036
188 150.09587 2.14511 22.27 1 1 1 1 1 6 1.323 3 556119
189 150.11296 2.16486 22.53 1 1 1 1 1 6 1.927 3 568506
190 150.13803 2.29165 17.56 1 1 1 1 1 6 0.184 1 649852
191 149.96980 2.18345 22.49 1 1 1 1 1 6 2.900 1 580884
192 150.02856 2.20991 21.04 1 1 1 1 1 6 1.258 3 599948
193 150.01821 2.25945 22.66 1 1 1 1 1 5 0.045 1 632339
194 149.99363 2.25855 20.23 1 1 1 1 1 6 0.660 1 633565
195 149.99391 2.30143 19.89 1 1 1 1 1 6 1.792 1 661442
196 150.00447 2.23711 21.61 1 1 1 1 1 6 1.406 1 617775
197 150.06456 2.32902 21.85 1 1 1 1 1 6 2.445 1 678793
198 150.09156 2.39905 21.75 1 1 1 1 1 6 2.475 1 725867
199 150.12369 2.35825 20.03 1 1 1 1 1 6 0.726 1 700757
200 150.06218 2.45503 20.66 1 1 1 1 1 6 0.732 1 763293
201 150.00423 2.38915 23.28 1 1 1 1 1 5 0.090 1 719096
202 150.02011 2.35362 21.84 1 1 1 1 1 6 2.663 3 695834
203 150.05873 2.47739 20.62 1 1 1 1 1 6 1.260 1 778366
204 149.97694 2.48667 22.75 1 1 1 1 1 6 2.089 3 782146
205 150.02108 2.42037 22.57 1 1 1 1 1 4 2.186 1 739711
206 150.10361 2.55077 20.97 1 1 1 1 1 6 0.497 1 826212
207 150.10447 2.69123 21.21 1 1 1 1 1 6 1.881 1 916518
208 150.08057 2.63453 21.72 1 1 1 1 1 6 1.065 1 880811
209 150.12689 2.62654 21.68 1 1 1 1 1 6 1.834 1 876053
210 149.99253 2.68256 23.52 1 1 1 1 1 6 1.233 3 910029
211 150.04526 2.68849 21.78 1 1 1 1 1 6 1.436 3 914572
212 150.04251 2.62916 20.44 1 1 1 1 1 5 1.572 1 878415
213 150.03431 2.64112 21.06 1 1 1 1 1 6 0.517 1 884940
214 150.06065 2.64796 20.87 1 1 1 1 1 6 0.425 1 890018
215 150.03066 2.67873 21.46 1 1 1 1 1 6 1.950 1 908790
216 150.12578 2.69888 23.87 1 1 1 1 1 4 1.465 3 921233
217 150.05858 2.73034 21.69 1 1 1 1 1 6 1.141 3 942113
218 150.00845 2.70455 20.85 1 1 1 1 1 6 0.598 1 926105
219 149.97663 2.73487 23.31 1 1 1 1 1 6 1.870 3 943928
220 149.80796 1.70926 21.73 1 1 1 1 1 6 0.954 1 280576
221 149.83470 1.81766 21.92 1 1 1 1 1 6 0.734 1 348345
222 149.81688 1.84673 20.76 1 1 1 1 1 6 1.034 1 367307
223 149.82053 1.81175 20.36 1 1 1 1 1 6 0.748 1 346035
224 149.82193 1.83866 20.93 1 1 1 1 1 6 1.350 1 361705
225 149.86204 1.89485 18.92 1 1 1 1 1 6 0.443 1 397900
226 149.87078 1.94619 23.82 1 1 1 1 1 3 2.684 3 429896
227 149.79179 1.87287 22.21 1 1 1 1 1 6 1.566 1 383384
228 149.92256 1.97922 22.24 1 1 1 1 1 6 2.506 1 449364
229 149.92305 2.02690 22.71 1 1 1 1 1 6 2.918 3 478776
230 149.95773 2.00310 20.82 1 1 1 1 1 6 1.806 1 464309
231 149.90955 2.08058 20.35 1 1 1 1 1 6 2.796 1 514705
232 149.89793 2.09392 21.49 1 1 1 1 1 6 1.909 1 521908
233 149.88715 2.11718 22.99 1 1 1 1 1 5 0.559 1 536192
234 149.91053 2.06798 22.69 1 1 1 1 1 6 1.091 1 505102
235 149.89510 2.04721 21.78 1 1 1 1 1 6 2.192 1 491819
236 149.81421 2.01633 22.48 1 1 1 1 1 6 1.367 1 472392
237 149.79443 2.07308 23.04 1 1 1 1 1 6 0.134 1 508514
238 149.82269 2.08965 21.87 1 1 1 1 1 6 2.060 1 519456
239 149.91244 2.20032 20.30 1 1 1 1 1 6 0.687 1 593404
240 149.89483 2.17443 21.55 1 1 1 1 1 6 1.322 1 575534
241 149.89540 2.23947 20.70 1 1 1 1 1 6 1.735 1 619550
242 149.78190 2.13906 18.54 1 1 1 1 1 6 0.356 1 554361
243 149.82362 2.22827 22.82 1 1 1 1 1 6 2.966 1 611654
244 149.78977 2.32120 20.07 1 1 1 1 1 6 0.378 1 674574
245 149.82194 2.25465 20.88 1 1 1 1 1 6 0.932 1 631014
246 149.85905 2.25824 22.98 1 1 1 1 1 6 0.441 1 631720
247 149.80407 2.28813 23.96 1 1 1 1 1 6 2.123 3 650697
248 149.85156 2.27640 23.30 1 1 1 1 1 5 3.372 3 643124
249 149.91977 2.32742 20.27 1 1 1 1 1 6 1.453 1 678533
250 149.94553 2.36926 20.92 1 1 1 1 1 6 0.908 1 706615
251 149.91694 2.38518 19.78 1 1 1 1 1 6 1.131 1 717817
252 149.88334 2.34673 21.46 1 1 1 1 1 6 1.024 1 691252
253 149.88102 2.45083 21.51 1 1 1 1 1 6 1.314 1 761265
254 149.93843 2.50596 20.87 1 1 1 1 1 6 0.850 1 795779
255 149.93588 2.44058 21.63 1 1 1 1 1 6 0.992 1 753049
256 149.95563 2.50204 22.38 1 1 1 1 1 6 1.457 1 792290
257 149.79162 2.33820 21.28 1 1 1 1 1 6 1.003 1 686187
258 149.81293 2.34546 21.54 1 1 1 1 1 6 1.812 1 691398
259 149.83285 2.38468 21.84 1 1 1 1 1 6 2.272 1 716342
260 149.87071 2.41727 21.93 1 1 1 1 1 6 1.542 1 737222
261 149.86803 2.35185 18.73 1 1 1 1 1 6 0.349 1 696906
262 149.86806 2.33069 20.55 1 1 1 1 1 6 1.485 1 681549
263 149.87184 2.34286 21.55 1 1 1 1 1 6 1.740 1 688531
264 149.84815 2.37424 20.52 1 1 1 1 1 6 2.737 1 709713
265 149.91067 2.55465 19.96 1 1 1 1 1 6 0.744 1 829342
266 149.87591 2.69026 21.39 1 1 1 1 1 6 2.185 1 915989
267 149.88377 2.66643 22.07 1 1 1 1 1 6 0.334 1 900425
268 149.93666 2.68023 20.66 1 1 1 1 1 6 1.407 1 909256
269 149.92540 2.68423 20.28 1 1 1 1 1 6 1.778 1 912649
270 149.78564 2.55479 22.32 1 1 1 1 1 6 0.845 1 828000
271 149.79619 2.56411 20.56 1 1 1 1 1 6 0.703 1 834892
272 149.81144 2.55798 23.03 1 1 1 1 1 6 2.152 3 830312
273 149.86032 2.54475 22.77 1 1 1 1 1 6 0.991 1 821027
274 149.80800 2.64568 21.19 1 1 1 1 1 6 2.098 1 887753
275 149.84324 2.65906 23.29 1 1 1 1 1 6 3.845 3 895446
276 149.83710 2.65075 23.80 1 1 1 1 1 6 1.782 3 889659
277 149.85693 2.63803 22.91 1 1 1 1 1 6 0.516 1 882407
278 149.61515 1.78957 22.85 1 1 1 1 1 6 1.039 3 330333
279 149.68747 1.81266 22.58 1 1 1 1 1 6 1.214 1 344843
280 149.64996 1.86587 19.48 1 1 1 1 1 5 2.927 1 379813
281 149.67418 1.88837 19.97 1 1 1 1 1 6 1.784 3 393866
282 149.71561 2.01652 23.08 1 1 1 1 1 6 2.684 1 472279
283 149.74451 2.02752 19.39 1 1 1 1 1 6 2.448 1 479975
284 149.75359 2.12563 22.36 1 1 1 1 1 6 1.948 1 544338
285 149.70649 2.13164 23.98 1 1 1 1 1 5 1.972 3 545954
286 149.66361 2.08522 20.18 1 1 1 1 1 6 1.220 1 517100
287 149.66802 2.13535 18.57 1 1 1 1 1 6 0.339 1 551328
288 149.73896 2.22069 20.37 1 1 1 1 1 6 1.024 1 609017
289 149.71125 2.14515 20.31 1 1 1 1 1 6 1.547 1 556928
290 149.70633 2.27795 20.61 1 1 1 1 1 6 0.727 1 645944
291 149.61759 2.21558 20.51 1 1 1 1 1 6 0.675 1 603725
292 149.62172 2.26190 20.74 1 1 1 1 1 6 0.944 1 635497
293 149.66680 2.28643 21.02 1 1 1 1 1 6 1.028 1 650453
294 149.72075 2.34898 22.05 1 1 1 1 1 6 0.884 1 693350
295 149.76348 2.33414 20.99 1 1 1 1 1 6 1.134 1 683219
296 149.77831 2.45928 24.04 1 1 1 1 1 6 1.320 2 764321
297 149.69877 2.44124 21.23 1 1 1 1 1 6 1.515 1 754140
298 149.70583 2.41980 20.39 1 1 1 1 1 6 1.118 1 741487
299 149.73852 2.43387 21.52 1 1 1 1 1 6 2.102 1 748454
300 149.77692 2.44428 22.41 1 1 1 1 1 5 0.276 1 754803
301 149.67863 2.34889 23.36 1 1 1 1 1 6 2.017 3 692317
302 149.60392 2.32607 23.63 1 1 1 1 1 6 2.005 2 675793
303 149.62804 2.45950 22.16 1 1 1 1 1 6 1.167 1 765668
304 149.61116 2.47171 20.59 1 1 1 1 1 6 0.692 1 773838
305 149.70361 2.57810 20.48 1 1 1 1 1 6 1.541 1 844144
306 149.69582 2.54905 22.44 1 1 1 1 1 6 1.776 1 824019
307 149.72134 2.54001 21.57 1 1 1 1 1 6 1.743 1 818249
308 149.65568 2.60081 20.66 1 1 1 1 1 5 0.734 1 859825
309 149.67240 2.62453 23.21 1 1 1 1 1 6 2.084 3 872373
310 149.60958 2.68958 24.13 1 1 1 1 1 6 2.059 3 915011
311 149.58128 1.99235 22.25 1 1 1 1 1 6 1.332 1 457171
312 149.58664 2.03712 20.48 1 1 1 1 1 6 1.849 1 485406
313 149.57351 2.02367 21.52 1 1 1 1 1 6 2.798 1 477130
314 149.53291 1.95887 22.03 1 1 1 1 1 5 0.565 2 436688
315 149.56469 1.97790 20.97 1 1 1 1 1 6 1.684 1 449276
316 149.55499 1.98852 23.20 1 1 1 1 1 6 1.482 3 454808
317 149.56494 2.09241 23.18 1 1 1 1 1 5 1.406 3 520729
318 149.50675 2.07472 22.34 1 1 1 1 1 6 1.225 1 510152
319 149.55558 2.09339 20.31 1 1 1 1 1 6 0.702 1 523113
320 149.59104 2.14279 22.64 1 1 1 1 1 6 0.841 1 554257
321 149.57310 2.32739 21.06 1 1 1 1 1 6 0.732 1 677692
322 150.65598 2.22450 23.25 1 1 1 1 0 2 2.149 3 608549
323 150.63392 2.49045 20.67 1 1 1 1 0 3 0.796 1 785922
324 150.62969 2.47639 24.13 1 1 1 1 0 2 2.278 3 775611
325 150.42717 2.08306 21.73 1 1 1 1 0 3 0.843 3 516335
326 150.42124 2.21663 21.34 1 1 1 1 0 3 0.614 1 604416
327 150.42196 2.38551 23.34 1 1 1 1 0 3 1.514 3 716954
328 150.40120 2.72900 22.75 1 1 1 1 0 3 1.106 1 941454
329 150.34122 1.76125 23.72 1 1 1 1 0 1 2.930 3 311121
330 150.22528 2.35120 23.80 1 1 1 1 0 3 2.466 2 693397
331 150.30006 2.70935 22.62 1 1 1 1 0 3 2.234 1 928556
332 150.17523 2.74172 23.54 1 1 1 1 0 3 2.313 3 947925
333 150.11261 2.00914 22.88 1 1 1 1 0 2 1.143 1 469052
334 150.12753 2.57098 23.28 1 1 1 1 0 3 1.590 3 838473
335 150.09496 2.63380 22.74 1 1 1 1 0 3 1.182 2 880531
336 149.92614 1.72479 23.64 1 1 1 1 0 2 3.297 3 288867
337 149.93170 1.83016 24.38 1 1 1 1 0 2 2.676 3 355258
338 149.78882 1.87531 22.94 1 1 1 1 0 3 1.253 3 384414
339 149.85145 2.13605 23.91 1 1 1 1 0 3 1.614 3 549460
340 149.96347 2.24144 23.68 1 1 1 1 0 2 2.147 3 619689
341 149.78363 2.39053 23.47 1 1 1 1 0 3 2.692 3 719700
342 149.84577 2.48161 23.50 1 1 1 1 0 2 3.363 2 780592
343 149.92025 2.51423 21.65 1 1 1 1 0 3 0.697 1 800486
344 149.79629 2.55944 22.41 1 1 1 1 0 2 1.541 3 830656
345 149.76953 1.84958 22.96 1 1 1 1 0 3 2.242 3 367586
346 149.73766 2.06520 19.95 1 1 1 1 0 3 0.680 1 505243
347 149.71527 2.29939 23.01 1 1 1 1 0 2 1.191 3 658690
348 149.61071 2.41085 22.89 1 1 1 1 0 3 1.174 3 732617
349 149.73649 2.61074 21.97 1 1 1 1 0 3 1.323 1 864124
350 149.54546 2.31772 21.17 1 1 1 1 0 3 0.857 1 672490
351 150.32723 1.92860 20.07 1 1 1 0 1 3 0.525 1 419317
352 150.17785 1.88995 21.74 1 1 1 0 1 3 0.831 1 394239
353 150.26519 2.00758 22.48 1 1 1 0 1 3 0.275 1 466941
354 150.26174 2.11664 21.15 1 1 1 0 1 2 1.996 1 536630
355 150.31799 2.23407 20.60 1 1 1 0 1 3 0.376 1 616625
356 149.99286 1.85788 21.50 1 1 1 0 1 1 0.835 1 373875
357 149.99740 2.41618 20.10 1 1 1 0 1 3 0.574 1 737604
358 149.89351 2.10766 21.54 1 1 1 0 1 3 1.509 1 532321
359 149.52602 2.02049 21.35 1 1 1 0 1 3 0.623 1 475972
360 150.78223 2.28508 21.65 1 1 0 1 1 2 3.641 3 649286
361 149.77910 1.92849 23.59 1 1 0 1 1 1 2.421 3 417652
362 150.80749 2.19807 23.51 1 0 1 1 1 3 1.818 3 590721
363 150.53788 2.31051 21.38 1 0 1 1 1 3 1.443 1 666872
364 150.66107 2.34866 21.93 1 0 1 1 1 3 0.665 1 692655
365 150.70379 2.36999 21.87 1 0 1 1 1 3 3.754 1 706363
366 150.68370 2.67274 21.16 1 0 1 1 1 1 0.669 1 905927
367 150.62002 2.62554 22.14 1 0 1 1 1 3 1.325 1 873407
368 150.49035 2.18190 23.74 1 0 1 1 1 3 2.431 3 579765
369 150.34772 2.39099 22.41 1 0 1 1 1 3 1.842 1 720578
370 150.51815 2.52172 22.94 1 0 1 1 1 3 2.779 3 806263
371 150.17657 1.75949 21.63 1 0 1 1 1 3 1.161 3 311451
372 150.22761 2.11453 23.74 1 0 1 1 1 2 1.054 3 534811
373 150.25561 2.35353 22.59 1 0 1 1 1 3 2.975 3 694934
374 150.20535 2.50290 22.59 1 0 1 1 1 3 3.072 3 792762
375 150.30066 2.59823 22.56 1 0 1 1 1 3 0.041 1 856446
376 150.23354 2.68261 23.74 1 0 1 1 1 3 1.355 3 910004
377 150.10789 1.86154 22.75 1 0 1 1 1 1 1.358 3 377133
378 150.06736 2.08433 23.50 1 0 1 1 1 3 2.990 3 516134
379 150.01052 2.25590 22.58 1 0 1 1 1 3 1.658 1 629988
380 150.04907 2.58664 23.46 1 0 1 1 1 3 1.245 3 849718
381 149.81707 2.23604 23.80 1 0 1 1 1 3 1.719 3 616153
382 149.91953 2.34537 21.68 1 0 1 1 1 3 3.015 3 690971
383 149.88631 2.44621 24.37 1 0 1 1 1 2 1.233 2 756126
384 149.83977 2.53762 23.82 1 0 1 1 1 2 1.395 2 816320
385 149.78075 2.12406 23.95 1 0 1 1 1 3 1.115 3 540943
386 149.73621 2.17994 23.78 1 0 1 1 1 3 4.255 3 578726
387 149.75092 2.46991 20.59 1 0 1 1 1 3 0.660 1 772429
388 149.69657 2.60549 23.46 1 0 1 1 1 3 1.041 3 860713
389 149.63529 2.59886 22.17 1 0 1 1 1 3 2.536 3 856626
390 150.65532 1.99560 21.80 1 1 1 0 0 1 0.979 2 459617
391 150.54040 2.57565 20.87 1 1 1 0 0 1 0.612 1 842507
392 150.36937 2.04131 23.82 1 1 1 0 0 1 1.915 3 487345
393 150.38022 2.20976 23.97 1 1 1 0 0 1 2.661 2 598079
394 150.46015 2.35860 24.43 1 1 1 0 0 1 2.420 3 698404
395 150.49100 2.70030 22.34 1 1 1 0 0 1 1.030 1 923300
396 150.45831 2.71840 22.80 1 1 1 0 0 1 1.052 1 934419
397 150.19974 1.82662 21.18 1 1 1 0 0 1 0.947 1 355442
398 150.24793 2.13623 22.51 1 1 1 0 0 1 0.895 3 550062
399 150.31485 2.62870 23.98 1 1 1 0 0 1 2.329 3 876898
400 150.22400 2.55075 22.21 1 1 1 0 0 1 0.539 1 825668
401 150.10599 2.21314 22.21 1 1 1 0 0 1 0.926 1 601669
402 150.09591 2.23089 23.45 1 1 1 0 0 1 1.326 1 612897
403 150.14325 2.60621 21.94 1 1 1 0 0 1 0.731 1 861552
404 150.02682 2.56203 20.96 1 1 1 0 0 1 0.746 1 833950
405 150.14709 2.71747 22.64 1 1 1 0 0 1 1.177 1 934234
406 149.94497 2.07814 22.51 1 1 1 0 0 1 0.888 1 511953
407 149.95921 2.35635 22.09 1 1 1 0 0 1 0.890 1 698425
408 149.73720 2.08980 23.14 1 1 1 0 0 1 1.881 1 519494
409 149.59852 2.20032 22.15 1 1 1 0 0 1 1.170 3 593532
410 150.45494 1.96740 23.85 1 0 1 1 0 1 3.471 3 441487
411 150.28517 1.72733 23.64 1 0 1 1 0 1 1.340 3 290561
412 150.22785 1.82690 23.39 1 0 1 1 0 1 1.157 1 353402
413 150.34107 2.36714 23.96 1 0 1 1 0 1 1.590 3 704286
414 150.06922 2.23131 23.50 1 0 1 1 0 1 1.187 1 613159
415 149.87899 2.11452 24.68 1 0 1 1 0 1 1.953 2 534240
416 149.96251 2.32043 23.63 1 0 1 1 0 1 0.933 2 672268
417 149.50598 2.18535 22.02 1 0 1 1 0 1 3.225 3 582749
418 150.71798 2.46850 23.55 1 0 0 1 1 1 3.204 2 770406
419 150.56039 2.03691 25.02 1 0 0 1 1 1 1.440 3 484756
420 150.57967 2.25236 22.94 1 0 0 1 1 1 0.616 1 627823
421 150.68687 2.54658 23.00 1 0 0 1 1 1 0.437 1 822926
422 150.48319 1.91517 24.16 1 0 0 1 1 1 2.314 3 409604
423 149.97778 2.39769 23.58 1 0 0 1 1 1 1.456 2 725012
424 150.05658 2.37373 22.89 1 0 0 1 1 1 1.078 1 709134
425 149.90221 2.32711 23.71 1 0 0 1 1 1 1.948 3 676717
426 149.73592 2.02757 22.63 1 0 0 1 1 1 2.454 3 479881
427 149.67471 2.27554 23.86 1 0 0 1 1 1 1.372 2 642649
428 149.55514 2.40264 24.49 1 0 0 1 1 1 4.044 2 727144
429 150.57858 2.17597 24.27 1 1 0 1 0 1 2.045 3 575697
430 150.52145 2.34384 24.56 1 1 0 1 0 1 2.599 3 688302
431 150.19265 2.21984 23.68 1 1 0 1 0 1 3.090 3 605445
432 150.08439 2.29048 22.60 1 0 1 0 1 1 1.043 1 653385
433 150.02262 2.14011 22.91 1 0 1 0 1 1 0.837 3 552419
434 149.95750 2.68757 23.40 1 0 1 0 1 1 1.377 3 913409
435 149.85473 2.60694 23.19 1 0 1 0 1 1 2.111 3 862187
436 149.62421 2.18066 20.77 1 0 1 0 1 1 1.186 1 580915
437 150.70922 2.14744 19.74 1 1 0 0 1 1 0.326 1 558743
438 150.60366 2.68653 20.94 1 1 0 0 1 1 1.757 1 914962
439 150.06994 2.10161 23.60 1 1 0 0 1 1 2.250 3 526398
440 150.03516 2.04648 20.21 1 1 0 0 1 1 0.370 3 492525
441 150.11043 2.70826 18.43 1 1 0 0 1 1 0.350 1 923481
442 150.69662 1.98579 22.70 0 1 1 1 1 6 0.291 4 453072
443 150.63842 2.57845 22.22 0 1 1 1 1 6 1.026 1 843386
444 150.59186 2.61939 22.92 0 1 1 1 1 6 3.092 4 869382
445 150.46898 2.33174 21.43 0 1 1 1 1 6 0.337 1 681106
446 150.49614 2.32750 23.76 0 1 1 1 1 2 1.661 4 676889
447 150.49170 2.41748 23.37 0 1 1 1 1 6 0.420 1 737476
448 150.39154 2.59115 23.06 0 1 1 1 1 6 0.720 4 851352
449 150.27347 2.34254 24.04 0 1 1 1 1 6 1.634 4 687951
450 150.33926 2.62810 24.23 0 1 1 1 1 5 1.237 4 876267
451 150.02445 2.27321 23.34 0 1 1 1 1 5 3.677 4 640964
452 150.13039 2.46597 22.97 0 1 1 1 1 6 3.437 4 768961
453 150.01662 2.44895 22.67 0 1 1 1 1 6 0.842 4 757715
454 150.00737 2.67111 21.28 0 1 1 1 1 3 1.399 1 903304
455 150.14082 2.73189 21.19 0 1 1 1 1 6 0.400 4 942848
456 149.84361 1.73313 22.91 0 1 1 1 1 6 3.192 4 293947
457 149.85395 1.75368 22.51 0 1 1 1 1 6 3.140 4 306758
458 149.95062 2.35457 22.04 0 1 1 1 1 6 0.480 1 696561
459 149.63865 2.28900 20.25 0 1 1 1 1 6 0.230 4 652276
460 149.68263 2.43826 21.49 0 1 1 1 1 6 0.328 1 751481
461 149.54147 2.29958 21.81 0 1 1 1 1 3 0.431 1 659386
462 150.49197 2.38669 22.45 0 1 1 1 0 3 0.550 1 718762
463 149.90549 2.35398 23.02 0 1 1 1 0 3 3.249 4 695302
464 149.68291 2.14387 22.98 0 1 1 1 0 3 1.381 4 554866
465 150.71432 2.06321 24.01 0 1 1 0 1 3 2.658 4 501586
466 150.28029 2.35167 20.20 0 1 1 0 1 1 0.678 1 695724
467 150.70880 2.66565 22.64 0 1 0 1 1 1 0.165 4 899601
468 150.45593 1.71645 24.92 0 0 1 1 1 2 1.733 4 282989
469 150.38343 1.85426 22.49 0 0 1 1 1 3 0.716 1 370385
470 150.40460 2.78052 22.35 0 0 1 1 1 3 0.599 1 972308
471 150.32195 2.27449 21.90 0 0 1 1 1 3 0.974 1 642775
472 150.06852 2.40944 22.56 0 0 1 1 1 3 0.685 4 732491
473 150.10284 2.63016 21.89 0 0 1 1 1 3 0.538 1 878566
474 149.97080 2.74958 23.65 0 0 1 1 1 1 1.290 4 952645
475 149.65330 2.14465 23.30 0 0 1 1 1 2 0.272 1 557143
476 150.46775 1.71527 25.87 0 1 1 0 0 1 1.764 4 282218
477 150.40234 2.14531 20.88 0 1 1 0 0 1 0.478 1 557139
478 150.19225 2.54455 23.29 0 1 1 0 0 1 1.174 4 820651
479 150.07346 1.97913 24.27 0 1 1 0 0 1 2.591 4 448744
480 150.06734 2.48515 23.38 0 1 1 0 0 1 1.322 4 781247
481 150.02200 2.79111 21.22 0 1 1 0 0 1 0.822 2 979537
482 149.91036 2.69558 21.49 0 1 1 0 0 1 0.851 4 921254
483 150.55083 2.68288 23.63 0 0 1 1 0 1 3.493 4 910341
484 150.32241 2.04128 25.31 0 0 1 1 0 1 2.771 4 487018
485 150.09361 2.23721 22.31 0 0 1 1 0 1 1.175 1 617721
486 149.69403 2.33439 23.52 0 0 0 1 1 1 0.497 4 681801
487 149.58882 2.49681 23.09 0 1 0 1 0 1 1.217 4 789561
488 150.28975 2.75321 23.69 0 0 1 0 1 1 1.914 4 954735
489 150.24965 1.95294 22.48 0 1 0 0 1 1 1.107 1 432897
490 150.16971 2.78131 20.79 0 1 0 0 1 1 0.710 4 973742
491 150.03524 2.72781 21.04 0 1 0 0 1 1 0.509 1 940746

